On Weak Flexibility in Planar Graphs

Recently, Dvo\v{r}\'ak, Norin, and Postle introduced flexibility as an extension of list coloring on graphs [JGT 19']. In this new setting, each vertex $v$ in some subset of $V(G)$ has a request for a certain color $r(v)$ in its list of colors $L(v)$. The goal is to find an $L$ coloring satisfying many, but not necessarily all, of the requests. The main studied question is whether there exists a universal constant $\epsilon >0$ such that any graph $G$ in some graph class $\mathcal{C}$ satisfies at least $\epsilon$ proportion of the requests. More formally, for $k > 0$ the goal is to prove that for any graph $G \in \mathcal{C}$ on vertex set $V$, with any list assignment $L$ of size $k$ for each vertex, and for every $R \subseteq V$ and a request vector $(r(v): v\in R, ~r(v) \in L(v))$, there exists an $L$-coloring of $G$ satisfying at least $\epsilon|R|$ requests. If this is true, then $\mathcal{C}$ is called $\epsilon$-flexible for lists of size $k$. Choi et al. [arXiv 20'] introduced the notion of weak flexibility, where $R = V$. We further develop this direction by introducing a tool to handle weak flexibility. We demonstrate this new tool by showing that for every positive integer $b$ there exists $\epsilon(b)>0$ so that the class of planar graphs without $K_4, C_5 , C_6 , C_7, B_b$ is weakly $\epsilon(b)$-flexible for lists of size $4$ (here $K_n$, $C_n$ and $B_n$ are the complete graph, a cycle, and a book on $n$ vertices, respectively). We also show that the class of planar graphs without $K_4, C_5 , C_6 , C_7, B_5$ is $\epsilon$-flexible for lists of size $4$. The results are tight as these graph classes are not even 3-colorable.

==> reducible_configurations.sage <==
# Part of paper:
#
#    On Weak Flexibility in Planar Graph
#                 by
#  Bernard Lidický   Tomáš Masařík
#     Kyle Murphy   Shira Zerbib
#  
# 
# This is a program designed to test list coloring of graphs with flexibility
# Written by Bernard Lidicky and Kyle Murphy
# At the end of program, just add as many graphs as you want and it just tests them.
#
# 
# It produces the following output:
'''
bash-3.2$ sage reducible_configurations.sage
Possible non-induced pair 1 2 in (C2)
Done with testing (C2)
Done with testing (C4)
Done with testing (C5)
Done with testing (C6)
Done with testing (C7)
Done with testing (C8)
Done with testing (C9)
Done with testing (C10)
Done with testing (C11)
Done with testing (C12)
Done with testing (C13)
Done with testing (C14)
Done with testing (C15)
Possible to fix color of 2 out of 3 veritces in (D2) FIX works for [0, 2]
Done with testing (D2)
Done with testing (D2)
Possible to fix color of 0 out of 2 veritces in (D4) FIX works for []
Precoloring ONE vertex failed for (D4)
!!!!!!!!!!! FAIL !!!!!!!!!! - note if processing (D4), this is OK (D4)

Done with testing (D4)
Possible to fix color of 3 out of 4 veritces in (D5) FIX works for [1, 2, 3]
Done with testing (D5)
Possible to fix color of 1 out of 4 veritces in (D6) FIX works for [2]
Done with testing (D6)
Possible to fix color of 1 out of 5 veritces in (D7) FIX works for [1]
Done with testing (D7)
Possible non-induced pair 2 3 in (D8)
Possible to fix color of 3 out of 5 veritces in (D8) FIX works for [0, 1, 4]
Done with testing (D8)
Done with testing (D8')
Possible non-induced pair 1 2 in (D9)
Possible to fix color of 1 out of 3 veritces in (D9) FIX works for [0]
Done with testing (D9)
Done with testing (D9')
Possible to fix color of 1 out of 4 veritces in (D10) FIX works for [1]
Done with testing (D10)
Possible non-induced pair 0 3 in (D11)
Possible non-induced pair 1 3 in (D11)
Possible to fix color of 2 out of 4 veritces in (D11) FIX works for [0, 1]
Done with testing (D11)
Possible to fix color of 3 out of 4 veritces in (D11') FIX works for [0, 1, 3]
Done with testing (D11')
Possible to fix color of 3 out of 4 veritces in (D11'') FIX works for [0, 1, 3]
Done with testing (D11'')
Possible to fix color of 4 out of 5 veritces in (D12) FIX works for [0, 1, 3, 4]
Done with testing (D12)
Possible to fix color of 4 out of 7 veritces in (D3) FIX works for [0, 1, 2, 4]
Done with testing (D3)
'''

def clearly_colorable(G,L):
    # Graph with no vertices is L-colorable
    return (G.order() == 0) 


def clearly_not_colorable(G,L):
    # Surely graph with empty list is not L-colorable    
    for v in G.vertices():
        if L[v] <= 0: return True
    return False


def simplify(G,L):
    # Modifies G,L by removing obvious things.
    #
    # Removes vertices if 
    #     d(v) < |L(v)| 
    #     |L(v)|=1
    #
    # G graph
    # L indexed by vertices, contains list sizes

    try_simplify=True
    while(try_simplify):
        try_simplify=False
        
        # If v has just 1 color in it's list, we must use it
        for v in G.vertices():                
            if L[v] == 1:
                for u in G.neighbors(v):
                    L[u] -= 1
                G.delete_vertex(v)
                try_simplify=True
                                        
        # If degree is smaller than the size of the list, we can ignore the vertex
        for v in G.vertices():
            if G.degree(v) < L[v]:
                G.delete_vertex(v)
                try_simplify=True
    
    # Also test for Gallai tree
    # If d(v)=|L(v)| for all vertices then G is not L-colorable iff it is a Gallai tree
    # First we test if d(v)=|L(v)| and if yes, we try the Gallai tree
    # This is needed for some of the D configurations
    for CC in G.connected_components_subgraphs():  
        test_gallai = True
        for v in CC.vertices():
            if CC.degree(v) > L[v]:
                test_gallai = False
                break
        if test_gallai and (not CC.is_gallai_tree()):
            G.delete_vertices(CC.vertices())
               

def is_L_choosable(G,L, verbose=False):
    ''' Tries if a graph G is L-colorable

    '''
    simplify(G,L)
    if clearly_colorable(G,L):
        if verbose == True:
            print("Greedy coloring works") 
        return True
    if clearly_not_colorable(G,L): return False
    
    print ("Unknown!!!! Cannot decide if G is L-colorable right away :-( ")
    return False


def create_list_sizes(G, external_neighbors, listsize):
    # Returns list sizes when accounted for external neighbors
    list_sizes = [listsize-external_neighbors[v] for v in G.vertices()]
    return list_sizes


def make_partition_list(G,L):
    # Partitions the vertices baes on their list sizes
    max_list_size = max(L)
    list_size_partition=[[] for i in range(max_list_size+1) ]
    for v in G.vertices():
        list_size_partition[L[v]].append(v)  
    return list_size_partition


def draw_G_with_external_neighbors(G,with_external_neighbors,name):
    # Makes a nice drawing of the graph by adding external neighbors

    external_neighbors=[0]*G.order()    
    for [v,d] in with_external_neighbors:
       external_neighbors[v] += d        

    list_size_partition = make_partition_list(G,external_neighbors)

    G = G.copy()
    external_edges=dict()
    external_edges["blue"]=[]
    for v in G.vertices():
        for i in range(external_neighbors[v]):
            u = G.add_vertex() 
            G.add_edge(u,v)
            external_edges["blue"].append([u,v])
    if list_size_partition:
        G.graphplot(partition=list_size_partition,edge_colors=external_edges).plot(title="{} with external".format(name)).show()
    else: 
        G.graphplot(edge_colors=external_edges).plot(title="{} with external".format(name)).show() 



def process_graph(G,with_external_neighbors,name,colors,verbose=False):
    # Test L-colorability of one graph G
    #
    # G .. Graph
    # with_external_neighbors .. a list of pairs [v,d] vertex, degree. One vertex 
    #       can have multiple entires and they should all be summed up
    # name .. name of the graph
    # colors .. number of colors in the lists to begin with
    #

    G=G.copy() # G will be damaged during the testing

    external_neighbors=[0]*G.order()    
    for [v,d] in with_external_neighbors:
       external_neighbors[v] += d
            
    L = create_list_sizes(G, external_neighbors, colors)

    if is_L_choosable(G,L):
        if verbose == True:
            print(":-) The graph ",name," L-colorbale")
            print("")
        return True
    else:
        if verbose == True:
            print(":-( The graph ",name," in not L-colorbale")
            print("")
        return False
        

def test_identifications(G, with_external_neighbor, forbidden_subrgaphs, name):
    external_neighbors=[0]*G.order()
    for [v,d] in with_external_neighbor:
       external_neighbors[v] += d
       
    for u in G.vertices():
        for v in G.vertices():
            if u < v and external_neighbors[u] > 0 and external_neighbors[v] > 0 and (u not in G.neighbors(v)):
                Guv = copy(G)
                Guv.add_edge(u,v)
                
                contains_forbidden = False
                for F in forbidden_subrgaphs:
                    if Guv.subgraph_search(F, induced=False) != None:
                        contains_forbidden = True
                        break
                if contains_forbidden:
                    continue
                
                print ("Possible non-induced pair",u,v,"in",name)


def try_everything(G, with_external_neighbor, boundary_vertices, name, C_type_configuration):
    ''' Testing reducibility for a graph G. Tests both (FIX) and (FORB)

    Parameters
    ----------
    -G : Graph
       Graph to test
    -with_external_neighbor : list of pairs of integers
       List of pairs [u,d], which means vertex u has d external neighbors
    -boundary_vertices: list of integers
       vertices, that are not in the reduced part
    -name : string
       name of the graph - useful for output
    -C_type_configuration: bool
       True if C?? configuration, False if D?? configuration   
    '''

    # This can be used to draw the graphs and check what was entered
    #draw_G_with_external_neighbors(G,with_external_neighbors,name)
    #return

    # fixed since we just need 4 colors
    colors = 4

    # List of forbidden subgraphs
    forbidden_subrgaphs =[]
    F1 = graphs.CycleGraph(5)
    F2 = graphs.CycleGraph(6)
    F3 = graphs.CycleGraph(7)
    F4 = graphs.CompleteGraph(4)

    #F4 is a book, forbidden only in C configurations
    F5 = Graph({0:[1,2,3,4], 1:[2,3,4]})

    forbidden_subrgaphs.append(F1)
    forbidden_subrgaphs.append(F2)
    forbidden_subrgaphs.append(F3)
    forbidden_subrgaphs.append(F4)

    if C_type_configuration:
        forbidden_subrgaphs.append(F5)

    # Test if some edges can be identified....
    test_identifications(G, with_external_neighbor, forbidden_subrgaphs, name)


    # We also have K_4 as a forbidden subgraph but it will never
    # appear - every vertex in a reducible configuration has at most
    # k-2 neighbors outside, which is 4-2 = 2 neighbors. And for K_4,
    # one needs 3 neighbors.

    reducible_graph = G.copy()
    reducible_graph.delete_vertices(boundary_vertices)

    reducible_external_neighbors = [ [v,d] for v,d in with_external_neighbor if v not in boundary_vertices ]
    for bv in boundary_vertices:
        for v in G[bv]:
            if v not in boundary_vertices:
                reducible_external_neighbors.append([v,1])



    # Test if reducible part of G is L-choosable at all
    #
    choosable=process_graph(reducible_graph,reducible_external_neighbors,name,colors)

    if choosable == False:
        print("Not colorable from lists at all for",name)
        print("!!!!!!!!!!! FAIL !!!!!!!!!!",name)
        print("")
        return False

    # Testing FIX property
    #

    # In D configurations, FIX can be applied only to vertices with at most one
    # outside neighbor
    if C_type_configuration:
        max_outside_neighbors = 2
    else:
        max_outside_neighbors = 1
    
    external_neighbors=[0]*G.order()    
    for [v,d] in reducible_external_neighbors:
       external_neighbors[v] += d
    
    fix_works_for=[]
    possible_fixed_colorings = 0
    for v in reducible_graph.vertices():
        if external_neighbors[v] <= max_outside_neighbors:
            new_external_list = reducible_external_neighbors+[[v,colors-1-external_neighbors[v]]]
            precolorable = process_graph(reducible_graph,new_external_list,name+"pc"+str(v),colors)
            if precolorable:
                possible_fixed_colorings += 1
                fix_works_for.append(v)

    if possible_fixed_colorings != reducible_graph.order():
        print("Possible to fix color of",possible_fixed_colorings,"out of",reducible_graph.order(),"veritces in",name,"FIX works for",fix_works_for)
    if possible_fixed_colorings == 0:
        print("Precoloring ONE vertex failed for",name)
        print("!!!!!!!!!!! FAIL !!!!!!!!!! - note if processing (D4), this is OK",name)
        print ("")


    # Testing FORB property
    #

    # In FORB, two vertices at the same time can be part of a FORB test only if the are non-adjacent
    # In all configurations but (D4), size of FORB set is 1 anyway. And in (D4), if they were adjacent,
    # it would create K_4
    if C_type_configuration == True:
        test_only_non_adjacent = False
    else:
        test_only_non_adjacent = True

    #  Try sets of size 1 and 2
    for precolore_neighbors in [1,2]:
        forb_sets = Combinations(reducible_graph.vertices(), precolore_neighbors)
        # print ("Forb Sets:",list(forb_sets))
        for forb in forb_sets:

            # In case of D configurations, Forb is only for non-adjacent vertices
            if test_only_non_adjacent and len(forb)==2 and (forb[1] in G[forb[0]]):
                continue 
            
            Gb = G.copy()
            new_v = Gb.add_vertex()
            for u in forb:
                Gb.add_edge(u,new_v)

            # Test for a forbidden subgraph
            contains_forbidden = False
            for F in forbidden_subrgaphs:
                if Gb.subgraph_search(F, induced=False) != None:
                    contains_forbidden = True
                    break
            if contains_forbidden:
                continue
 	    
            # Make the new test graph by increasing the number of external neighbors
            # of vertices in FORB set by 1
            new_external_list = reducible_external_neighbors+[[v,1] for v in forb]
            precolorable = process_graph(reducible_graph,new_external_list,name+"pc"+str(forb),colors)
            if precolorable == False:
                print("Precoloring fails for neighbors",forb,"in",name)
                print(Gb.edges(labels=False))
                print(new_external_list)
                print ("!!!!!!!!!!! FAIL !!!!!!!!!!",name)
                print ("")
                return False

    print("Done with testing",name)
    return True


###############################################################

# These are the reducible configurations
# In the diagrams, the vertices in the  boundary are in parentheses 


C_type_configuration=True 



#     |          
#     0    
#    / \     
#   1   2
#  / \ / \
G = Graph([[0,1],[0,2]])
with_external_neighbors=[[0,1],[1,2],[2,2]]
try_everything(G, with_external_neighbors, [], "(C2)", C_type_configuration)



#
# \   |   /
#  2--1--3
# /   |   \      
#     0 
#    / \
G = Graph([[0,1],[1,2],[1,3]])
with_external_neighbors=[[0,2],[1,1],[2,2],[3,2]]
# try_everything(G, with_external_neighbors, [], "(C3)", C_type_configuration)    # not used

#     |
#     1
#    / \
# --0---2--
G = Graph([[0,1],[1,2],[0,2]])
with_external_neighbors=[[0,1],[1,1],[2,1]]
try_everything(G, with_external_neighbors, [], "(C4)", C_type_configuration)


#     \ /           
#      0    
#\    / \    
# 2--1---3   
#/    \ /   
#     (4)    
#     /|\+   
#
G = Graph([[0,1],[1,2],[0,3],[1,3],[1,4],[3,4]])
with_external_neighbors=[[0,2],[1,0],[2,2],[3,0],[4,3]]
try_everything(G, with_external_neighbors, [4], "(C5)", C_type_configuration)

#     \|/+           
#     (2)    
#     / \    
#    0---1   
#     \ /   
#     (3)    
#     /|\+   
#
G = Graph([[0,1],[1,2],[0,2],[0,3],[1,3]])
with_external_neighbors=[[0,0],[1,0],[2,3],[3,3]]
try_everything(G, with_external_neighbors, [2,3], "(C6)", C_type_configuration)

#     \|/+           
#     (3)    
#     / \    
#    0--(2)+   
#     \ /   
#      1    
#      |   
#
G = Graph([[0,1],[0,2],[0,3],[1,2],[2,3]])
with_external_neighbors=[[0,0],[1,1],[2,3],[3,3]]
try_everything(G, with_external_neighbors, [2,3], "(C7)", C_type_configuration)

#      |           
#      3    
#   \ / \    
#    0---2-   
#   / \ /   
#      1    
#      |   
#
G = Graph([ [0,1],[0,2],[0,3],[1,2],[2,3] ])
with_external_neighbors=[[0,2],[1,1],[2,1],[3,1]]
try_everything(G, with_external_neighbors, [], "(C8)", C_type_configuration)

#
#     \ /
#      3 
#      |           
#      2     
#     / \    
#   -0--(4)-+   
#     \ /   
#      1    
#      |   
#
G = Graph([[0,1],[0,2],[2,3],[0,4],[1,4],[2,4]])
with_external_neighbors=[[0,1],[1,1],[2,0],[3,2],[4,3]]
try_everything(G, with_external_neighbors, [4], "(C9)", C_type_configuration)



#   \ /  |      
#   (6)  4
#   / \ /|\ 
#  1---2 | 5-
#   \ / \|/ 
#    3   0
#   / \  | 
#
G = Graph([[0,2],[0,4],[0,5],[1,2],[1,3],[1,6],[2,3],[2,4],[2,6],[4,5]])
with_external_neighbors=[[0,1],[1,0],[2,0],[3,2],[4,1],[5,1],[6,2]]
try_everything(G, with_external_neighbors, [6], "(C10)", C_type_configuration)

#   \ /    \ /     
#    0      4
#   / \    / \ 
#  1---2--3---5
#   \ /    \ / 
#   (7)    (6)
#   /|\+   /|\+ 
#
G = Graph([[0,1],[0,2],[1,2],[2,3],[3,4],[3,5],[4,5],[5,6],[3,6],[1,7],[2,7]])
with_external_neighbors=[[0,2],[1,0],[2,0],[3,0],[4,2],[5,0],[6,3],[7,3]]
try_everything(G, with_external_neighbors, [6,7], "(C11)", C_type_configuration)

#   \ /  |      
#    0   3
#   / \ /|\  /
#  1---2 |(5)
#   \ / \|/  \
#   (6)  4
#   / \   
#
G = Graph([[0,1],[0,2],[1,2],[2,3],[2,4],[3,4],[4,5],[3,5],[1,6],[2,6]])
with_external_neighbors=[[0,2],[1,0],[2,0],[3,1],[4,0],[5,3],[6,3]]
try_everything(G, with_external_neighbors, [5,6], "(C12)", C_type_configuration)

#      |           
#      0    
#\    / \    
# 2--1---3-
#/    \ /   
#      4    
#     / \   
#
G = Graph([[0,1],[1,2],[0,3],[1,3],[1,4],[3,4]])
with_external_neighbors=[[0,1],[1,0],[2,2],[3,1],[4,2]]
try_everything(G, with_external_neighbors, [], "(C13)", C_type_configuration)

#   \ /     |    
#    0      4
#   / \    / \ 
#  1---2--3---5-
#   \ /    \ / 
#   (7)     6
#   /|\+   / \ 
#
G = Graph([[0,1],[0,2],[1,2],[2,3],[3,4],[3,5],[4,5],[5,6],[3,6],[1,7],[2,7]])
with_external_neighbors=[[0,2],[1,0],[2,0],[3,0],[4,1],[5,1],[6,2],[7,3]]
try_everything(G, with_external_neighbors, [7], "(C14)", C_type_configuration)

#   \ / \ / \ /   
#    0   3   6
#   / \ /|\ / \
#  1---2 | 5---7
#   \ / \|/ \ /
#   (9)  4  (8)
#   /|\     /|\
#
G = Graph([[0,1],[0,2],[1,2],[1,9],[2,3],[2,4],[2,9],[3,4],[3,5],[4,5],[5,6],[5,7],[5,8],[6,7],[7,8]])
with_external_neighbors=[[0,2],[1,0],[2,0],[3,2],[4,0],[5,0],[6,2],[7,0],[8,3],[9,3]]
try_everything(G, with_external_neighbors, [8,9], "(C15)", C_type_configuration)


D_type_configuration = False

#    \ /
#     1
#    / \
# --0---2--
G = Graph([[0,1],[1,2],[0,2]])
with_external_neighbors=[[0,1],[1,2],[2,1]]
try_everything(G, with_external_neighbors, [], "(D2)", D_type_configuration)

#     | 
#     1
#    / \
# --0---2--
G = Graph([[0,1],[1,2],[0,2]])
with_external_neighbors=[[0,1],[1,1],[2,1]]
try_everything(G, with_external_neighbors, [], "(D2)", D_type_configuration)

#     \|/+           
#     (2)    
#     / \    
#    0---1   
#     \ /   
#     (3)    
#     /|\+   
#
G = Graph([[0,1],[1,2],[0,2],[0,3],[1,3]])
with_external_neighbors=[[0,0],[1,0],[2,3],[3,3]]
try_everything(G, with_external_neighbors, [2,3], "(D4)", D_type_configuration)

#      |           
#      3    
#   \ / \    
#    0---2-   
#   / \ /   
#      1    
#      |   
#
G = Graph([ [0,1],[0,2],[0,3],[1,2],[2,3] ])
with_external_neighbors=[[0,2],[1,1],[2,1],[3,1]]
try_everything(G, with_external_neighbors, [], "(D5)", D_type_configuration)

#     \ /           
#      3    
#     / \    
#    0---2-   
#     \ /   
#      1    
#     / \  
#
G = Graph([ [0,1],[0,2],[0,3],[1,2],[2,3] ])
with_external_neighbors=[[0,0],[1,2],[2,1],[3,2]]
try_everything(G, with_external_neighbors, [], "(D6)", D_type_configuration)

#     \ /           
#      0    
#\   |/ \    
# 2--1---3   
#/    \ /   
#      4    
#     / \   
#
G = Graph([[0,1],[1,2],[0,3],[1,3],[1,4],[3,4]])
with_external_neighbors=[[0,2],[1,1],[2,2],[3,0],[4,2]]
try_everything(G, with_external_neighbors, [], "(D7)", D_type_configuration)

#      |          
#      0    
#\   |/ \ /   
# 2--1---3   
#/    \ / \  
#      4    
#      |   
#
G = Graph([[0,1],[1,2],[0,3],[1,3],[1,4],[3,4]])
with_external_neighbors=[[0,1],[1,1],[2,2],[3,2],[4,1]]
try_everything(G, with_external_neighbors, [], "(D8)", D_type_configuration)


#      |
#      0
#\   |/ \ /
# 2--1---3
# |   \ / \
# |    4   |
# |    |   |
# |        |
# +--------+
#
#
G = Graph([[0,1],[1,2],[0,3],[1,3],[1,4],[3,4],[2,3]])
with_external_neighbors=[[0,1],[1,1],[2,1],[3,1],[4,1]]
try_everything(G, with_external_neighbors, [], "(D8')", D_type_configuration)


#     |          
#     0    
#    / \     
#   1   2
#  / \ / \
G = Graph([[0,1],[0,2]])
with_external_neighbors=[[0,1],[1,2],[2,2]]
try_everything(G, with_external_neighbors, [], "(D9)", D_type_configuration)

#     |          
#     0    
#    / \     
#   1---2
#  /     \
G = Graph([[0,1],[0,2],[1,2]])
with_external_neighbors=[[0,1],[1,1],[2,1]]
try_everything(G, with_external_neighbors, [], "(D9')", D_type_configuration)



#     \ /           
#      3    
#   \ / \    
#    0---2  
#   / \ /   
#      1    
#      |   
#
G = Graph([ [0,1],[0,2],[0,3],[1,2],[2,3] ])
with_external_neighbors=[[0,2],[1,1],[2,0],[3,2]]
try_everything(G, with_external_neighbors, [], "(D10)", D_type_configuration)

#     |
#     1
#    / \    /
# --0---2--3
#      / \  \
G = Graph([[0,1],[1,2],[0,2],[2,3]])
with_external_neighbors=[[0,1],[1,1],[2,2],[3,2]]
try_everything(G, with_external_neighbors, [], "(D11)", D_type_configuration)


#     |
#     1
#    / \    /
#   0---2--3
#   |  / \  \
#   |       |
#   +-------+
#
G = Graph([[0,1],[1,2],[0,2],[2,3],[0,3]])
with_external_neighbors=[[0,0],[1,1],[2,2],[3,1]]
try_everything(G, with_external_neighbors, [], "(D11')", D_type_configuration)


#      /----\
#     1     |
#    / \    /
# --0---2--3
#      / \  \
G = Graph([[0,1],[1,2],[0,2],[2,3],[1,3]])
with_external_neighbors=[[0,1],[1,0],[2,2],[3,1]]
try_everything(G, with_external_neighbors, [], "(D11'')", D_type_configuration)




#     |   |
#     1   4
#    / \ / \  
# --0---2---3--
#      / \  
G = Graph([[0,1],[1,2],[0,2],[2,3],[2,4],[3,4]])
with_external_neighbors=[[0,1],[1,1],[2,2],[3,1],[4,1]]
try_everything(G, with_external_neighbors, [], "(D12)", D_type_configuration)

#    |  \ /     
#    0   3
#   / \ / \ 
#  1---2---4
#   \ / \ / 
#    6   5
#   / \ / \  
#
G = Graph([[0,1],[0,2],[1,2],[1,6],[2,6],[2,3],[2,4],[2,5],[3,4],[4,5]])
with_external_neighbors=[[0,1],[1,0],[2,0],[3,2],[4,0],[5,2],[6,2]]
try_everything(G, with_external_neighbors, [], "(D3)", D_type_configuration)

